Que Sera Consensus: Simple Asynchronous Agreement with Private Coins and Threshold Logical Clocks

It is commonly held that asynchronous consensus is much more complex, difficult, and costly than partially-synchronous algorithms, especially without using common coins. This paper challenges that conventional wisdom with que sera consensus QSC, an approach to consensus that cleanly decomposes the agreement problem from that of network asynchrony. QSC uses only private coins and reaches consensus in $O(1)$ expected communication rounds. It relies on "lock-step" synchronous broadcast, but can run atop a threshold logical clock (TLC) algorithm to time and pace partially-reliable communication atop an underlying asynchronous network. This combination is arguably simpler than partially-synchronous consensus approaches like (Multi-)Paxos or Raft with leader election, and is more robust to slow leaders or targeted network denial-of-service attacks. The simplest formulations of QSC atop TLC incur expected $O(n^2)$ messages and $O(n^4)$ bits per agreement, or $O(n^3)$ bits with straightforward optimizations. An on-demand implementation, in which clients act as "natural leaders" to execute the protocol atop stateful servers that merely implement passive key-value stores, can achieve $O(n^2)$ expected communication bits per client-driven agreement.

==> src/go/cli.go <==
// Package qscod implements a simple model verison of the QSCOD algorithm
// for client-driven "on-demand" consensus.
package qscod

import "sync"

type Node int   // Node represents a node number from 0 through n-1
type Step int64 // Step represents a TLC time-step counting from 0

// Hist represents the head of a node's history, either tentative or finalized.
type Hist struct {
	node Node   // Node that proposed this history
	step Step   // TLC time-step number this history is for
	pred *Hist  // Predecessor in previous time-step
	msg  string // Application message in this proposal
	pri  int64  // Random priority value
}

// Set represents a set of proposed histories from the same time-step.
type Set map[Node]*Hist

// best returns some maximum-priority history in a Set,
// together with a flag indicating whether the returned history
// is uniquely the best, i.e., the set contains no history tied for best.
func (S Set) best() (*Hist, bool) {
	b, u := &Hist{pri: -1}, false
	for _, h := range S {
		if h.pri >= b.pri {
			b, u = h, !(h.pri == b.pri)
		}
	}
	return b, u
}

// Store represents an interface to one of the n key/value stores
// representing the persistent state of each of the n consensus group members.
// A Store's keys are integer TLC time-steps,
// and its values are Val structures.
type Store interface {
	WriteRead(Step, Val) Val // Write if no value yet, then read
}

// Val represents the values that a consensus node's key/value Store maps to.
type Val struct {
	H, Hp *Hist
	R, B  Set
}

// Client represents one logical client issuing transactions
// to the consensus group and driving the QSC/TLC state machine forward
// asynchronously across the n key/value stores.
type Client struct {
	tr, ts int          // TLCB thresholds
	kv     []Store      // Node state key/value stores
	rv     func() int64 // Function to generate random priority values

	mut  sync.Mutex // Mutex protecting the state of this client
	cond *sync.Cond // Condition variable for cross-thread synchronization

	msg  string // Message we want to commit, "" if none
	msgh *Hist  // History when message was committed

	kvc  map[Step]map[Node]Val // Cache of key/value store values
	stop bool                  // Flag: true if the client should stop
}

// Start starts a Client with given configuration parameters.
func (c *Client) Start(tr, ts int, kv []Store, rv func() int64) {
	c.tr, c.ts, c.kv, c.rv = tr, ts, kv, rv

	// Initialize the client's synchronization and key/value cache state.
	c.cond = sync.NewCond(&c.mut)
	c.kvc = make(map[Step]map[Node]Val)

	// Launch one client thread to drive each of the n consensus nodes.
	for i := range kv {
		go c.thread(Node(i))
	}
}

// Commit requests the client to propose transactions containing
// application-defined message msg, repeatedly if necessary,
// until some proposal containing msg successfully commits.
// Returns the history that successfully committed msg.
func (c *Client) Commit(msg string) *Hist {
	c.mut.Lock()       // keep state locked while we're not waiting
	c.msg = msg        // give the client threads some work to do
	c.cond.Broadcast() // wake up client threads if necessary
	for c.msg == msg {
		c.cond.Wait() // wait until msg has been committed
	}
	h := c.msgh // obtain history containing msg
	c.mut.Unlock()
	return h
}

// Stop shuts down a Client by signaling all its threads to terminate.
func (c *Client) Stop() {
	c.mut.Lock()
	c.stop = true // signal all threads that client is stopping
	c.cond.Broadcast()
	c.mut.Unlock()
}

// thread represents the main loop of a Client's thread
// that represents and drives a particular consensus group node.
func (c *Client) thread(node Node) {
	c.mut.Lock() // Keep state locked while we're not waiting
	s := Step(0)
	h := (*Hist)(nil) // First proposal has no predecessor
	for !c.stop {
		for c.msg == "" { // If nothing to do, wait for work
			c.cond.Wait()
		}

		// Prepare a proposal containing the message msg
		// that this Client would like to commit,
		// and invoke TLCB to (try to) issue that proposal on this node.
		v0 := Val{H: h, Hp: &Hist{node, s, h, c.msg, c.rv()}}
		v0, R0, B0 := c.tlcb(node, s+0, v0)
		h = v0.H // correct our state from v0 read

		// Invoke TLCB again to re-broadcast the best eligible proposal
		// we see emerging from the first TLCB instance,
		// in attempt to reconfirm (double-confirm) that proposal
		// so that all nodes will *know* that it's been confirmed.
		v2 := Val{R: R0, B: B0}
		v2.Hp, _ = B0.best() // some best confirmed proposal from B0
		v2, R2, B2 := c.tlcb(node, s+2, v2)
		R0, B0 = v2.R, v2.B // correct our state from v2 read

		h, _ = R2.best()  // some best confirmed proposal from R2
		b, u := R0.best() // is there a uniquely-best proposal in R0?
		if B2[h.node] == h && b == h && u && h.msg == c.msg {
			c.msg = ""         // msg has now been committed
			c.msgh = h         // record history that committed msg
			c.cond.Broadcast() // signal Commit method
		}

		s += 4 // Two TLCB instances took two time-steps each
	}
	c.mut.Unlock()
}

// tlcb implements the TLCB algorithm for full-spread threshold broadcast,
// each requiring two TLCR invocations and hence two TLC time-steps.
//
// The provided v0 represents a potential next state for this node,
// but other clients may of course race with this one to set the next state.
// The returned Val represents the next-state value successfully registered
// by whatever client won this race to initiate TLCB at step s.
//
// The returned R and B sets, in contrast, are tentative,
// representing possible threshold receive-set and broadcast-set outcomes
// from this TLCB invocation, computed locally by this client.
// These locally-computed sets cannot be relied on to be definite for this node
// until the values computed from them are committed via Store.WriteRead.
//
func (c *Client) tlcb(node Node, s Step, v0 Val) (Val, Set, Set) {

	// First invoke TLCR to (try to) record the desired next-state value,
	// and record the definite winning value and a tentative receive-set.
	v0, v0r := c.tlcr(node, s+0, v0)

	// Prepare a value to broadcast in the second TLCR invocation,
	// indicating which proposals we received from the first.
	v1 := Val{R: make(Set)}
	for i, v := range v0r {
		v1.R[i] = v.Hp
	}
	v1, v1r := c.tlcr(node, s+1, v1)

	// Using the tentative client-side receive-set from the second TLCR,
	// compute potential receive-set (R) and broadcast-set (B) sets
	// to return from TLCB.
	R, B, Bc := make(Set), make(Set), make([]int, len(c.kv))
	for _, v := range v1r {
		for j, h := range v.R {
			R[j] = h           // R has all histories we've seen
			Bc[j]++            // How many nodes have seen h?
			if Bc[j] >= c.ts { // B has only those reaching ts
				B[j] = h
			}
		}
	}
	return v0, R, B
}

// tlcr implements the TLCR algorithm for receive-threshold broadcast,
// each requiring a single TLC time-step.
//
func (c *Client) tlcr(node Node, s Step, v Val) (Val, map[Node]Val) {

	// Create our key/value cache map for step s if not already created
	if _, ok := c.kvc[s]; !ok {
		c.kvc[s] = make(map[Node]Val)
	}

	// Try to write potential value v, then read that of the client who won
	v = c.kv[node].WriteRead(s, v)
	c.kvc[s][node] = v // save value v in our local cache

	// Wait until tr client threads insert values into kvc[s],
	// waking up all waiting threads once this condition is satisfied.
	if len(c.kvc[s]) == c.tr {
		c.cond.Broadcast() // wake up waiting threads
	}
	for len(c.kvc[s]) < c.tr {
		c.cond.Wait() // wait to reach receive threshold
	}
	return v, c.kvc[s] // return some satisfying value set
}


==> src/go/cli_test.go <==
package qscod

import "fmt"
import "math/rand"
import "sync"
import "testing"

// Trivial intra-process key-value store implementation for testing
type testStore struct {
	kv  map[Step]Val
	mut sync.Mutex
}

// WriteRead implements the Store interface with a simple intra-process map.
func (ts *testStore) WriteRead(s Step, v Val) Val {
	ts.mut.Lock()
	if _, ok := ts.kv[s]; !ok { // no client wrote a value yet for s?
		ts.kv[s] = v // write-once
	}
	v = ts.kv[s] // Read the winning value in any case
	ts.mut.Unlock()
	return v
}

// Object to record the common total order and verify it for consistency
type testOrder struct {
	hs  []*Hist    // all history known to be committed so far
	mut sync.Mutex // mutex protecting this reference order
}

// When a Client reports a history h has been committed,
// record that in the testOrder and check it for global consistency.
func (to *testOrder) committed(t *testing.T, h *Hist) {
	if int(h.step/4) >= len(to.hs) { // one new proposal every 4 steps
		if h.pred != nil {
			to.committed(t, h.pred) // first check h's predecessor
		}
		to.hs = append(to.hs, h)
	}
	if to.hs[h.step/4] != h {
		t.Errorf("%v UNSAFE %v != %v", h.step/4, h.msg,
			to.hs[h.step/4].msg)
	}
}

// testCli creates a test Client with particular configuration parameters.
func testCli(t *testing.T, self, nfail, ncom, maxpri int,
	kv []Store, to *testOrder, wg *sync.WaitGroup) {

	c := &Client{} // Create a new Client
	rv := func() int64 { return rand.Int63n(int64(maxpri)) }

	// Start the test Client with appropriate parameters assuming
	// n=3f, tr=2f, tb=f, and ts=f+1, satisfying TLCB's constraints.
	c.Start(2*nfail, nfail+1, kv, rv)

	// Commit ncom messages, and consistency-check each commitment.
	for i := 0; i < ncom; i++ {
		h := c.Commit(fmt.Sprintf("cli %v commit %v", self, i))
		to.mut.Lock()
		to.committed(t, h) // consistency-check history h
		to.mut.Unlock()
	}

	// Stop the test Client
	c.Stop()
	wg.Done()
}

//  Run a consensus test case with the specified parameters.
func testRun(t *testing.T, nfail, nnode, ncli, ncommits, maxpri int) {
	desc := fmt.Sprintf("F=%v,N=%v,Clients=%v,Commits=%v,Tickets=%v",
		nfail, nnode, ncli, ncommits, maxpri)
	t.Run(desc, func(t *testing.T) {

		// Create a test key/value store representing each node
		kv := make([]Store, nnode)
		for i := range kv {
			kv[i] = &testStore{kv: make(map[Step]Val)}
		}

		// Create a reference total order for safety checking
		to := &testOrder{}

		// Simulate the appropriate number of concurrent clients
		cli := make([]Client, ncli)
		wg := &sync.WaitGroup{}
		for i := range cli {
			wg.Add(1)
			go testCli(t, i, nfail, ncommits, maxpri, kv, to, wg)
		}
		wg.Wait()
	})
}

func TestClient(t *testing.T) {
	testRun(t, 1, 3, 1, 1000, 100) // Standard f=1 case
	testRun(t, 1, 3, 10, 1000, 100)
	testRun(t, 1, 3, 20, 1000, 100)
	testRun(t, 2, 6, 10, 1000, 100)  // Standard f=2 case
	testRun(t, 3, 9, 10, 1000, 100)  // Standard f=3 case
	testRun(t, 4, 12, 10, 1000, 100) // Standard f=4 case
	testRun(t, 5, 15, 10, 1000, 100) // Standard f=10 case

	// Test with low-entropy tickets: hurts commit rate, but still safe!
	testRun(t, 1, 3, 10, 1000, 2) // Extreme low-entropy: rarely commits
	testRun(t, 1, 3, 10, 1000, 3) // A bit better bit still bad...
}

